Study of $\Upsilon$ production in $p$Pb collisions at $\sqrt{s_{NN}}=8.16$ TeV

The production of $\Upsilon(nS)$ mesons ($n=1,2,3$) in $p$Pb and Pb$p$ collisions at a centre-of-mass energy per nucleon pair $\sqrt{s_{NN}}=8.16$ TeV is measured by the LHCb experiment, using a data sample corresponding to an integrated luminosity of 31.8 nb$^{-1}$. The $\Upsilon(nS)$ mesons are reconstructed through their decays into two opposite-sign muons. The measurements comprise the differential production cross-sections of the $\Upsilon(1S)$ and $\Upsilon(2S)$ states, their forward-to-backward ratios and nuclear modification factors, performed as a function of the transverse momentum \pt and rapidity in the nucleon-nucleon centre-of-mass frame $y^*$ of the $\Upsilon(nS)$ states, in the kinematic range $p_{\rm{T}}<25$ GeV/$c$ and $1.5<y^*<4.0$ ($-5.0<y^*<-2.5$) for $p$Pb (Pb$p$) collisions. In addition, production cross-sections for $\Upsilon(3S)$ are measured integrated over phase space and the production ratios between all three $\Upsilon(nS)$ states are determined. The measurements are compared to theoretical predictions and suppressions for quarkonium in $p$Pb collisions are observed.

==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

